Reconstructing orbit closures from their boundaries

We introduce and study diamonds of GL(2,R)-invariant subvarieties of Abelian and quadratic differentials, which allow us to recover information on an invariant subvariety by simultaneously considering two degenerations, and which provide a new tool for the classification of invariant subvarieties. We classify a surprisingly rich collection of diamonds where the two degenerations are contained in trivial invariant subvarieties. Our main results have been applied to classify large collections of invariant subvarieties; the statement of those results do not involve diamonds, but their proofs rely on them.

==> Reconstructing orbit closures from their boundaries (Version 3)/geogebra_javascript.js <==
function ggbOnInit() {}


==> geogebra_javascript.js <==
function ggbOnInit() {}

